We Hear Your Activities through Wi-Fi Signals

In this paper we focus on the problem of human activity recognition without identification of the individuals in a scene. We consider using Wi-Fi signals to detect certain human mobility behaviors such as stationary, walking, or running. The main objective is to successfully detect these behaviors for the individuals and based on that enable detection of the crowd's overall mobility behavior. We propose a method which infers mobility behaviors in two stages: from Wi-Fi signals to trajectories and from trajectories to the mobility behaviors. We evaluate the applicability of the proposed approach using the StudentLife dataset which contains Wi-Fi, GPS, and accelerometer measurements collected from smartphones of 49 students within a three-month period. The experimental results indicate that there is high correlation between stability of Wi-Fi signals and mobility activity. This unique characteristic provides sufficient evidences to extend the proposed idea to mobility analytics of groups of people in the future.

==> MobilityBehaviour/src/ActivityDataParser/ActivityData.java <==
package ActivityDataParser;

public class ActivityData {
	int id; 
	private long timestamp;
	int type; // 0, 1, 2 (stationary, walking, running)
	public ActivityData(int id, long timestamp, int type) {
		super();
		this.id = id;
		this.timestamp = timestamp;
		this.type = type;
	
	} // coordinate point according to the reference (diff with the reference point)

	public long getTimestamp() {
		return timestamp;
	}
	public int getType() {
		return type;
	}

	

}


==> MobilityBehaviour/src/ActivityDataParser/ActivityParameters.java <==
package ActivityDataParser;

import java.text.SimpleDateFormat;

public class ActivityParameters{
	public static final SimpleDateFormat format_fullDateFormatter = new SimpleDateFormat("yyyy-MM-dd-HH:mm:ss.SSS");
	public static final SimpleDateFormat format_DateFormatter = new SimpleDateFormat("MMddyyHHmmss");
	public static final String INPUT_FOLDER= "Y:\\dataset\\sensing\\activity\\";
	public static final String OUTPUT_FOLDER= "C:\\csst\\trunk\\CAS\\papers\\2016\\Hasca-HumanMobInf\\figures\\ActivityOutput_data\\";

	
}


==> MobilityBehaviour/src/ActivityDataParser/ActivityParser.java <==
package ActivityDataParser;

import java.io.BufferedReader;
import java.io.BufferedWriter;
import java.io.File;
import java.io.FileReader;
import java.io.FileWriter;
import java.io.IOException;
import java.util.ArrayList;
import java.util.List;

import org.apache.commons.csv.CSVFormat;
import org.apache.commons.csv.CSVParser;
import org.apache.commons.csv.CSVPrinter;
import org.apache.commons.csv.CSVRecord;

import uk.me.jstott.jcoord.LatLng;
import uk.me.jstott.jcoord.UTMRef;

public class ActivityParser {
	
	List<User> userList;
	public static void main(String[] args) {
		// TODO Auto-generated method stub
		ActivityParser activityParser= new ActivityParser();
		
	}
	
	public  ActivityParser(){
		userList = new ArrayList<User>();

		this.readActivityData();
		this.writeActivityData();
	}
	
	public void writeActivityData(){
		File files=new File(ActivityParameters.INPUT_FOLDER);
		
    	String[] file_list=files.list();
    	System.out.println("total number of pcap files:"+file_list.length);
    	
    	for(int i=0;i<userList.size();i++){
    		User user = userList.get(i);
    		String fullFileName = ActivityParameters.OUTPUT_FOLDER + "output_activity_" + (i+1) +".csv";



			try {
				
				
				BufferedWriter writer = new BufferedWriter(new FileWriter(fullFileName));	
				CSVPrinter printer = new CSVPrinter(writer, CSVFormat.EXCEL);
				
				for(int k=0;k<user.getActivityDataList().size()-1;k++){
					printer.print(user.getActivityDataList().get(k+1).getTimestamp() + " " + 
							ActivityParameters.format_fullDateFormatter.format(Long.parseLong(user.getActivityDataList().get(k+1).getTimestamp() + "000")) + " " + 
							user.getActivityDataList().get(k).getType());
					printer.println();
					
				}
				printer.flush();
				writer.close();
			} catch (IOException e) {
				throw new RuntimeException(e);
			}

    	}
	}
	
	
	public void readActivityData(){
		
		File files=new File(ActivityParameters.INPUT_FOLDER);
		
    	String[] file_list=files.list();
    	System.out.println("total number of pcap files:"+file_list.length);
    	
    	for(int i=0;i<file_list.length;i++)
    	//for(int i=0;i<1;i++) //read only one file for testing
    	{	User tmpUser = new User(i);
    		int gpsDataIndex = 0;
    		String file_name=file_list[i];
    		if(file_name.startsWith("activity_u")){
    			String file_path=ActivityParameters.INPUT_FOLDER+file_name;
    			System.out.println("file_path:"+file_path);
    			CSVParser csv_parser;
    			BufferedReader br;
    			try {
    				br = new BufferedReader(new FileReader(file_path));
					csv_parser = new CSVParser(br, CSVFormat.EXCEL);
					for (CSVRecord csvRecord : csv_parser) {
						//System.out.println("csvRecord:"+csvRecord.toString());
						String timestamp= csvRecord.get(0); 
						// skip the first row and empty rows
						if(timestamp.equalsIgnoreCase("timestamp") || timestamp.equalsIgnoreCase("") || timestamp.isEmpty()) continue; 
						String activity= csvRecord.get(1); 
						if(activity.equalsIgnoreCase("3")) continue; // skip unknown times
						
						ActivityData tmp = new ActivityData(gpsDataIndex, Long.parseLong(timestamp), Integer.parseInt(activity));
						tmpUser.addActivityData(tmp);
					}
				} catch (IOException e) {
					// TODO Auto-generated catch block
					e.printStackTrace();
				}
    		}
    	
    		userList.add(tmpUser);
    	}
	
	}

}


==> MobilityBehaviour/src/ActivityDataParser/GPSPoint.java <==
package ActivityDataParser;
public class GPSPoint {
	double x;
	double y;
	public GPSPoint(double x, double y) {
		super();
		this.x = x;
		this.y = y;
	}
	public double getX() {
		return x;
	}
	public double getY() {
		return y;
	}
	
}


==> MobilityBehaviour/src/ActivityDataParser/MathFunctions.java <==
/**
 * 
 */
package ActivityDataParser;


import java.util.Random;



/**
 * @author Gurkan Solmaz
 * 		   Department of EECS - University of Central Florida
 * 		   Disaster Mobility - Spring 2013
 * 		   Advisor: Dr. Damla Turgut
 */
public class MathFunctions {
	// commonly used mathematical operations
	
	public static double pickRandomDoubleValueBetweenTwoNumbers(double min, double max){
		Random random = new Random();
		return min + ((max-min)* random.nextDouble());
	}
	
	public static int pickRandomIntegerValueBetweenTwoNumbers(int min, int max){
		Random random = new Random();
		return (int) (min + ((max-min)* random.nextDouble()));
	}
	
	public static double findDistanceBetweenTwoPoints(GPSPoint p1, GPSPoint p2){
		double returnValue = (p1.getX() - p2.getX()) *(p1.getX() - p2.getX());
		returnValue += (p1.getY() - p2.getY()) *(p1.getY() - p2.getY());
		return Math.sqrt(returnValue);
	}
	
}


==> MobilityBehaviour/src/ActivityDataParser/User.java <==
package ActivityDataParser;

import java.util.ArrayList;
import java.util.List;

public class User {
	
	List<ActivityData> activityDataList;

	private int id;
	
	public User(int id){
		this.id=id;
		activityDataList = new ArrayList<ActivityData>();
	}
	
	public int getID(){
		return this.id;
	}
	
	public void addActivityData(ActivityData g){
		activityDataList.add(g);
	}

	public List<ActivityData> getActivityDataList() {
		return activityDataList;
	}
	
	
}


==> MobilityBehaviour/src/GPSDataParser/GPSData.java <==
package GPSDataParser;

public class GPSData {
	private enum dataType {
		WiFi, GPS,cell;
	}
	int id; 
	private long timestamp;
	int type;
	double accuracy, lattitude, longitude; 
	String travelState;
	GPSPoint coordinatePoint;
	public GPSData(int id, long timestamp, int type, double accuracy, double lattitude, double longitude,
			String travelState) {
		super();
		this.id = id;
		this.timestamp = timestamp;
		this.type = type;
		this.accuracy = accuracy;
		this.lattitude = lattitude;
		this.longitude = longitude;
		this.travelState = travelState;
	} // coordinate point according to the reference (diff with the reference point)
	public GPSPoint getCoordinatePoint() {
		return coordinatePoint;
	}
	public void setCoordinatePoint(GPSPoint coordinatePoint) {
		this.coordinatePoint = coordinatePoint;
	}
	public long getTimestamp() {
		return timestamp;
	}
	public int getType() {
		return type;
	}
	public double getLattitude() {
		return lattitude;
	}
	public double getLongitude() {
		return longitude;
	}
	public String getTravelState() {
		return travelState;
	}
	
	
	

}


==> MobilityBehaviour/src/GPSDataParser/GPSParameters.java <==
package GPSDataParser;

import java.text.SimpleDateFormat;

public class GPSParameters{
	public static final SimpleDateFormat format_fullDateFormatter = new SimpleDateFormat("yyyy-MM-dd-HH:mm:ss.SSS");
	public static final SimpleDateFormat format_DateFormatter = new SimpleDateFormat("MMddyyHHmmss");
	public static final String INPUT_FOLDER= "Y:\\dataset\\sensing\\gps\\";
	public static final String OUTPUT_FOLDER= "C:\\csst\\trunk\\CAS\\papers\\2016\\Hasca-HumanMobInf\\figures\\GPSoutput_data\\";

	
}


==> MobilityBehaviour/src/GPSDataParser/GPSParser.java <==
package GPSDataParser;

import java.io.BufferedReader;
import java.io.BufferedWriter;
import java.io.File;
import java.io.FileReader;
import java.io.FileWriter;
import java.io.IOException;
import java.util.ArrayList;
import java.util.List;

import org.apache.commons.csv.CSVFormat;
import org.apache.commons.csv.CSVParser;
import org.apache.commons.csv.CSVPrinter;
import org.apache.commons.csv.CSVRecord;

import uk.me.jstott.jcoord.LatLng;
import uk.me.jstott.jcoord.UTMRef;

public class GPSParser {
	
	List<User> userList;
	public static void main(String[] args) {
		// TODO Auto-generated method stub
		GPSParser gpsParser= new GPSParser();
		
	}
	
	public  GPSParser(){
		userList = new ArrayList<User>();

		this.readGPSData();
		this.computeCoordinates();
		this.writeGPSData();
	}
	
	public void computeCoordinates(){
		double minLat=50000, minLong=50000;
		for(int i=0;i<userList.size();i++){
			User u = userList.get(i);
			for(GPSData gps: u.getGpsDataList()){
				if(gps.getLattitude() < minLat){
					minLat=gps.getLattitude();
				}
				if(gps.getLongitude() < minLong){
					minLong=gps.getLongitude();
				}
			}
		}
		

        // set reference point  (down-left::SOUTH-WEST point)
        LatLng baseLatLng = new LatLng(minLat, minLong);
        UTMRef utmRef = baseLatLng.toUTMRef();
        GPSPoint referencePoint = new GPSPoint(utmRef.getEasting(), utmRef.getNorthing());
        for(int i=0;i<userList.size();i++){
			User u = userList.get(i);
			for(int j=0; j<u.getGpsDataList().size();j++){
                LatLng latlng = new LatLng(u.getGpsDataList().get(j).getLattitude(), u.getGpsDataList().get(j).getLongitude());
                utmRef = latlng.toUTMRef();         
                double x=  utmRef.getEasting()- referencePoint.getX();
                double y= utmRef.getNorthing() - referencePoint.getY();
                GPSPoint p = new GPSPoint(x,y);                
                userList.get(i).getGpsDataList().get(j).setCoordinatePoint(p);
			}
        }
        
 
	}
	
	
	public void writeGPSData(){
		File files=new File(GPSParameters.INPUT_FOLDER);
		
    	String[] file_list=files.list();
    	System.out.println("total number of pcap files:"+file_list.length);
    	
    	for(int i=0;i<userList.size();i++){
    		User user = userList.get(i);
    		String fullFileNameDist = GPSParameters.OUTPUT_FOLDER + "output_dist_" + (i+1) +".csv";
    		String fullFileNameSpeed = GPSParameters.OUTPUT_FOLDER + "output_speed_" + (i+1) +".csv";

    		List<Double> distanceList = new ArrayList<Double>();
    		List<Double> speedList = new ArrayList<Double>();


			try {
				


				for(int j=1;j<user.gpsDataList.size();j++){
				
					GPSPoint p2= user.getGpsDataList().get(j).getCoordinatePoint();
					GPSPoint p1= user.getGpsDataList().get(j-1).getCoordinatePoint();

					double dist = MathFunctions.findDistanceBetweenTwoPoints(p1, p2);
					// calculate speed in meter per seconds
					double speed = dist / (double) (user.getGpsDataList().get(j).getTimestamp() - user.getGpsDataList().get(j-1).getTimestamp());
					
					distanceList.add(dist);
					speedList.add(speed);
				}
				
				BufferedWriter writer_dist = new BufferedWriter(new FileWriter(fullFileNameDist));	
				CSVPrinter printer_dist = new CSVPrinter(writer_dist, CSVFormat.EXCEL);

				BufferedWriter writer_speed = new BufferedWriter(new FileWriter(fullFileNameSpeed));	
				CSVPrinter printer_sp = new CSVPrinter(writer_speed, CSVFormat.EXCEL);

				
				for(int k=0;k<distanceList.size();k++){
					printer_dist.print(user.getGpsDataList().get(k+1).getTimestamp() + " " + 
							GPSParameters.format_fullDateFormatter.format(Long.parseLong(user.getGpsDataList().get(k+1).getTimestamp() + "000")) + " " + 
							distanceList.get(k).toString());
					printer_dist.println();
					
					printer_sp.print(user.getGpsDataList().get(k+1).getTimestamp() + " " + 
							GPSParameters.format_fullDateFormatter.format(Long.parseLong(user.getGpsDataList().get(k+1).getTimestamp() + "000")) + " " + 
							speedList.get(k).toString());
					printer_sp.println();
				}
				printer_dist.flush();
				writer_dist.close();
				printer_sp.flush();
				writer_speed.close();
			} catch (IOException e) {
				throw new RuntimeException(e);
			}

    	}
	}
	
	
	public void readGPSData(){
		
		File files=new File(GPSParameters.INPUT_FOLDER);
		
    	String[] file_list=files.list();
    	System.out.println("total number of pcap files:"+file_list.length);
    	
    	for(int i=0;i<file_list.length;i++)
    	//for(int i=0;i<1;i++) //read only one file for testing
    	{	User tmpUser = new User(i);
    		int gpsDataIndex = 0;
    		String file_name=file_list[i];
    		if(file_name.startsWith("gps_u")){
    			String file_path=GPSParameters.INPUT_FOLDER+file_name;
    			System.out.println("file_path:"+file_path);
    			CSVParser csv_parser;
    			BufferedReader br;
    			try {
    				br = new BufferedReader(new FileReader(file_path));
					csv_parser = new CSVParser(br, CSVFormat.EXCEL);
					for (CSVRecord csvRecord : csv_parser) {
						System.out.println("csvRecord:"+csvRecord.toString());
						String timestamp= csvRecord.get(0); 
						if(timestamp.equalsIgnoreCase("time")) continue; // skip the first row
						String provider= csvRecord.get(1); 
						String network_type = csvRecord.get(2);
						if(network_type.equalsIgnoreCase("cell")) continue; // remove cell dat -- not accurate
						String accuracy = csvRecord.get(3);
						String latitude = csvRecord.get(4);
						String longitude = csvRecord.get(5);
						String travelstate = csvRecord.get(9);
						int type=0;
						if(provider.equalsIgnoreCase("network")){
							type = 2;
						}
						else{ // gps
							type = 1;
						}
						
						GPSData tmp = new GPSData(gpsDataIndex, Long.parseLong(timestamp), type, Double.parseDouble(accuracy), 
								Double.parseDouble(latitude), Double.parseDouble(longitude), travelstate);
						tmpUser.addGPSData(tmp);
					}
				} catch (IOException e) {
					// TODO Auto-generated catch block
					e.printStackTrace();
				}
    		}
    	
    		userList.add(tmpUser);
    	}
	
	}

}


==> MobilityBehaviour/src/GPSDataParser/GPSPoint.java <==
package GPSDataParser;
public class GPSPoint {
	double x;
	double y;
	public GPSPoint(double x, double y) {
		super();
		this.x = x;
		this.y = y;
	}
	public double getX() {
		return x;
	}
	public double getY() {
		return y;
	}
	
}


==> MobilityBehaviour/src/GPSDataParser/MathFunctions.java <==
/**
 * 
 */
package GPSDataParser;


import java.util.Random;



/**
 * @author Gurkan Solmaz
 * 		   Department of EECS - University of Central Florida
 * 		   Disaster Mobility - Spring 2013
 * 		   Advisor: Dr. Damla Turgut
 */
public class MathFunctions {
	// commonly used mathematical operations
	
	public static double pickRandomDoubleValueBetweenTwoNumbers(double min, double max){
		Random random = new Random();
		return min + ((max-min)* random.nextDouble());
	}
	
	public static int pickRandomIntegerValueBetweenTwoNumbers(int min, int max){
		Random random = new Random();
		return (int) (min + ((max-min)* random.nextDouble()));
	}
	
	public static double findDistanceBetweenTwoPoints(GPSPoint p1, GPSPoint p2){
		double returnValue = (p1.getX() - p2.getX()) *(p1.getX() - p2.getX());
		returnValue += (p1.getY() - p2.getY()) *(p1.getY() - p2.getY());
		return Math.sqrt(returnValue);
	}
	
}


==> MobilityBehaviour/src/GPSDataParser/User.java <==
package GPSDataParser;

import java.util.ArrayList;
import java.util.List;

public class User {
	
	List<GPSData> gpsDataList;

	private int id;
	
	public User(int id){
		this.id=id;
		gpsDataList = new ArrayList<GPSData>();
	}
	
	public int getID(){
		return this.id;
	}
	
	public void addGPSData(GPSData g){
		gpsDataList.add(g);
	}

	public List<GPSData> getGpsDataList() {
		return gpsDataList;
	}
	
	
}


==> MobilityBehaviour/src/WifiDataParser/EncounteredAP.java <==
package WifiDataParser;

import java.util.ArrayList;
import java.util.Collections;
import java.util.HashMap;
import java.util.List;
import java.util.TreeMap;

public class EncounteredAP implements Comparable<EncounteredAP>{
	private int encountered_seq_no;
	private String bssid;
	private TreeMap<Long, Integer> encounters; //<timestamp, Signal_Strength>
	
	public EncounteredAP(){
		this.encountered_seq_no=-1;
		this.bssid="";
		this.encounters= new TreeMap<Long, Integer>();
		
	}
	
	public void set_ecountered_seqence_number(int num){
		this.encountered_seq_no=num;
	}
	public int get_ecountered_seqence_number(){
		return this.encountered_seq_no;
	}
	
	public void set_encounteredAP_bssid(String ap_mac){
		this.bssid=ap_mac;
	}
	public String get_encounteredAP_bssid(){
		return this.bssid;
	}
	public TreeMap<Long, Integer> get_encounters(){
		return this.encounters;
	}
	public void add_a_new_encounter(String timestamp, String signal_strength){
		
		this.encounters.put(Long.valueOf(timestamp), Integer.valueOf(signal_strength));
	}
	
	public void sort_encounters(){
		List sortedKeys=new ArrayList(this.encounters.keySet());
		Collections.sort(sortedKeys);
	}
	
	
	@Override
	public int compareTo(EncounteredAP encountered_ap) {
		// TODO Auto-generated method stub
		int positive=1;
		int negative=-1;
		int equal=0;
		int result=0;
		// TODO Auto-generated method stub
		//this function must define to return one of -1, 0, or 1 according to whether the value of expression is negative, zero or positive.
		
	

	    if(this.encountered_seq_no==encountered_ap.encountered_seq_no) {
	    
	    	result=equal;
	    }
	    else if(this.encountered_seq_no<encountered_ap.encountered_seq_no){
	    	result=negative;
	    }
	    else if(this.encountered_seq_no>=encountered_ap.encountered_seq_no){
	    	result=positive;
	    }
	    
	
	    
	    return result;

	}

}


==> MobilityBehaviour/src/WifiDataParser/JaccardSimilarityCoefficient.java <==
package WifiDataParser;

import java.util.HashMap;

public class JaccardSimilarityCoefficient {
	private double SimilarityCoefficient;
	public JaccardSimilarityCoefficient(){
		this.SimilarityCoefficient=-1.0;
	}
	public double compute_Jaccard_similarity_coefficient(WiFiData wifi_data_A, WiFiData wifi_data_B){
		
		HashMap<String, Integer> set_A=wifi_data_A.get_scanned_wifi_list();
		HashMap<String, Integer> set_B=wifi_data_B.get_scanned_wifi_list();
		HashMap<String, Integer> union_set= new HashMap<String, Integer>();
		HashMap<String, Integer> intersection_set= new HashMap<String, Integer>();
		for(String mac_address: set_A.keySet()){
		 if(!union_set.containsKey(mac_address)){
			
			union_set.put(mac_address, set_A.get(mac_address));
		
		 }
		 if(set_B.containsKey(mac_address)){
			 if(!intersection_set.containsKey(mac_address)){
				 intersection_set.put(mac_address, set_A.get(mac_address));
			 }
		 }
		}
		
		for(String mac: set_B.keySet()){
			 if(!union_set.containsKey(mac)){
				
				 union_set.put(mac, set_B.get(mac));
			 }
	
			 if(set_A.containsKey(mac)){
				 if(!intersection_set.containsKey(mac)){
					 intersection_set.put(mac, set_B.get(mac));
				 }
			 }
		}
		if(union_set.size()==0){
			this.SimilarityCoefficient=0.0;
		}
		else{
			this.SimilarityCoefficient=(double)intersection_set.size()/(double)union_set.size();
			
			//System.out.println("set_A.size()="+set_A.size());
			//System.out.println("set_B.size()="+set_B.size());
			//System.out.println("intersection_set.size()="+intersection_set.size());
			//System.out.println("union_set.size()="+union_set.size());
			//System.out.println("this.SimilarityCoefficient="+this.SimilarityCoefficient);
		}
		
		return this.SimilarityCoefficient;
		
	}

}


==> MobilityBehaviour/src/WifiDataParser/Parameters.java <==
package WifiDataParser;

import java.text.SimpleDateFormat;

public class Parameters {
	public static final SimpleDateFormat format_fullDateFormatter = new SimpleDateFormat("yyyy-MM-dd-HH:mm:ss.SSS");
	public static final SimpleDateFormat format_DateFormatter = new SimpleDateFormat("MMddyyHHmmss");
	public static final String INPUT_FOLER="C:/fangjing/01_Research/03_Mobility_behaviour/StudentLife_dataset/dataset/sensing/wifi/";
	public static final String OUTPUT_FOLDER="C:/fangjing/01_Research/03_Mobility_behaviour/WiFioutput_data/";
	
}


==> MobilityBehaviour/src/WifiDataParser/User.java <==
package WifiDataParser;

import java.util.Collections;
import java.util.HashMap;
import java.util.LinkedList;

public class User {

	private int user_id;
	private LinkedList<WiFiData> user_wifi_records;
	private HashMap<String, EncounteredAP> encounteredAP_list;
	
	public User(){
		this.user_id=-1;
		this.user_wifi_records= new LinkedList();
		this.encounteredAP_list= new HashMap<String, EncounteredAP>();
	}
	
	public void setUserID(String file_name){
		int id=Integer.valueOf(file_name.substring(6, 8));
		this.user_id=id;
		System.out.println("file_name.substring(6, 8)="+file_name.substring(6, 8));
		System.out.println("id="+id);
	}
	
	public int getUserID(){
		return this.user_id;
	}
	
	public LinkedList<WiFiData> get_user_wifi_records(){
		return this.user_wifi_records;
	}
	
	public HashMap<String, EncounteredAP> get_enounteredAP_list(){
		return this.encounteredAP_list;
	}
	
	

	
	public void update_user_wifi_records(String timestamp, String bssid, String freq, String signal_strength){
		
		
		if (!timestamp.startsWith("time")){
			if(this.user_wifi_records.isEmpty()){
				//this is the first scan results
				WiFiData wifi_data= new WiFiData();
				wifi_data.set_timestape(timestamp);
				wifi_data.add_wifi(bssid, signal_strength);
				this.user_wifi_records.addLast(wifi_data);
			}
			else{
				WiFiData lastest_wifi_data=this.user_wifi_records.getLast();
				if (!Long.valueOf(timestamp).equals(lastest_wifi_data.get_timestamp())){
					// this is a new scan result: 
					WiFiData wifi_data= new WiFiData();
					wifi_data.set_timestape(timestamp);
					wifi_data.add_wifi(bssid, signal_strength);
					this.user_wifi_records.addLast(wifi_data);
					
				}
				else{
					//multiple visible WiFis through one-time scan
					lastest_wifi_data.add_wifi(bssid, signal_strength);
					
				}
				
				//lastest_wifi_data.print_scanned_WiFis();
			}
		



		}
	
	}
	
	
	public void update_encounteredAP_list(String timestamp, String bssid, String freq, String signal_strength){
		if(this.encounteredAP_list.containsKey(bssid)){
			// the user has meet this AP before
			EncounteredAP encountered_ap= this.encounteredAP_list.get(bssid);
			encountered_ap.add_a_new_encounter(timestamp, signal_strength);
			//System.out.println("encountered bssid:"+this.encounteredAP_list.get(bssid).get_encounteredAP_bssid());
		}
		else{
			// this is the first time the user meet the AP
			if (!timestamp.startsWith("time")){
				EncounteredAP new_encountered_ap = new EncounteredAP();
				new_encountered_ap.set_ecountered_seqence_number(this.encounteredAP_list.size()+1);
				new_encountered_ap.set_encounteredAP_bssid(bssid);
				new_encountered_ap.add_a_new_encounter(timestamp, signal_strength);
				this.encounteredAP_list.put(bssid, new_encountered_ap);
				//System.out.println("encounter new ap:"+this.encounteredAP_list.get(bssid).get_encounteredAP_bssid());
				
			}
			
			
		}
		
	}
	
	public LinkedList<EncounteredAP> get_sorted_encounteredAP_list_by_seq_number(){
		LinkedList<EncounteredAP> sorted_list= new LinkedList();
		
		for(String encountered_ap_bssid: this.encounteredAP_list.keySet()){
			this.encounteredAP_list.get(encountered_ap_bssid).sort_encounters();
			sorted_list.addLast(this.encounteredAP_list.get(encountered_ap_bssid));
		}
		
		Collections.sort(sorted_list);
		
		return sorted_list;

		
	
	}
	
}


==> MobilityBehaviour/src/WifiDataParser/WiFiData.java <==
package WifiDataParser;

import java.util.HashMap;


public class WiFiData {
	private long timestamp;
	private String time_str;
	private HashMap<String, Integer> scanned_WiFis; //<MAC_address, Signal_Strength>
	private int number_of_scanned_WiFis;
	
	public WiFiData(){
		this.scanned_WiFis= new HashMap<String, Integer>();
		this.number_of_scanned_WiFis=0;
		this.time_str="";
	}
	
	public void set_timestape(String time){
			
		this.timestamp=Long.valueOf(time);
		this.time_str=WiFiParameters.format_fullDateFormatter.format(this.timestamp);
		//System.out.println("this.timestamp="+this.timestamp);
		//System.out.println(WiFiParameters.format_fullDateFormatter.format(this.timestamp));
	}
	
	public void add_wifi(String Mac, String signal_strength){
		int RSSI=Integer.valueOf(signal_strength);
		this.scanned_WiFis.put(Mac, RSSI);
		this.number_of_scanned_WiFis=this.number_of_scanned_WiFis+1;
		//System.out.println("RSSI="+RSSI);
	}

	public long get_timestamp(){
		return this.timestamp;
	}
	
	public int get_number_of_scanned_WiFis(){
		return this.number_of_scanned_WiFis;
	}
	public String get_time_str(){
		return this.time_str;
	}
	public HashMap<String, Integer> get_scanned_wifi_list(){
		return this.scanned_WiFis;
	}
	
	
	public void print_scanned_WiFis(){
		for(String ap: this.scanned_WiFis.keySet()){
			//System.out.println("timestamp="+this.timestamp+", AP MAC="+ap+", RSSI="+this.scanned_WiFis.get(ap));
			
		}
		System.out.println("this.number_of_scanned_WiFis="+this.number_of_scanned_WiFis);
		System.out.println("");
	}
	

}


==> MobilityBehaviour/src/WifiDataParser/WiFiParameters.java <==
package WifiDataParser;

import java.text.SimpleDateFormat;


public class WiFiParameters {
	public static final SimpleDateFormat format_fullDateFormatter = new SimpleDateFormat("yyyy-MM-dd-HH:mm:ss.SSS");
	public static final SimpleDateFormat format_DateFormatter = new SimpleDateFormat("MMddyyHHmmss");
	public static final String INPUT_FOLER="C:/fangjing/01_Research/03_Mobility_behaviour/StudentLife_dataset/dataset/sensing/wifi/";

	
}


==> MobilityBehaviour/src/WifiDataParser/WiFiParser.java <==
package WifiDataParser;

/* Author: Fang-Jing Wu
 * Date: 2016-06-15
*/

import java.io.BufferedReader;
import java.io.BufferedWriter;
import java.io.File;
import java.io.FileReader;
import java.io.FileWriter;
import java.io.IOException;
import java.util.Collections;
import java.util.LinkedList;

import org.apache.commons.csv.CSVFormat;
import org.apache.commons.csv.CSVParser;
import org.apache.commons.csv.CSVPrinter;
import org.apache.commons.csv.CSVRecord;


public class WiFiParser {
	private int DATA_SIZE=4;
	private int TIMESTAMP_INDEX=0;
	private int BSSID_INDEX=1;
	private int FREQ_INDEX=2;
	private int SIGNAL_STRENGTH_INDEX=3;


	

	public static void main(String[] args) {
		// TODO Auto-generated method stub
		WiFiParser wifi_parser= new WiFiParser();
	}
	
	public  WiFiParser(){
		this.read_wifi_data();
	}
	
	public void read_wifi_data(){
		
		File files=new File(WiFiParameters.INPUT_FOLER);

    	
    	String[] file_list=files.list();
    	System.out.println("total number of files:"+file_list.length);
    	
    	for(int i=0;i<file_list.length;i++)
    	//for(int i=0;i<1;i++) //read only one file for testing
    	{
    		int file_index=i+1;
    		String file_name=file_list[i];
    		if(file_name.startsWith("wifi_u")){
    			User user= new User();
    			user.setUserID(file_name);
    			
    			String file_path=WiFiParameters.INPUT_FOLER+file_name;
    			System.out.println("file_path:"+file_path);
    			CSVParser csv_parser;
    			String current_timestamp="";
    			BufferedReader br;
    			try {
    				br = new BufferedReader(new FileReader(file_path));
					csv_parser = new CSVParser(br, CSVFormat.EXCEL);
					for (CSVRecord csvRecord : csv_parser) {
						//System.out.println("csvRecord:"+csvRecord.toString());
						//System.out.println("csvRecord:"+csvRecord.size());
						if(csvRecord.size()==this.DATA_SIZE) {
							
							String timestamp= csvRecord.get(this.TIMESTAMP_INDEX)+"000"; //Timestamp in milliseconds=Timestamp in seconds+"000"
							String bssid= csvRecord.get(this.BSSID_INDEX);
							String freq= csvRecord.get(this.FREQ_INDEX);
							String signal_strength=csvRecord.get(this.SIGNAL_STRENGTH_INDEX);
							
							//System.out.println("timestamp:"+timestamp);
							//System.out.println("bssid:"+bssid);
							//System.out.println("freq:"+freq);
							//System.out.println("sigal_strength:"+signal_strength);
							user.update_user_wifi_records(timestamp, bssid, freq, signal_strength);
							user.update_encounteredAP_list(timestamp, bssid, freq, signal_strength);
			
							
						}
						

					}
				} catch (IOException e) {
					// TODO Auto-generated catch block
					e.printStackTrace();
				}
    			
        		//output: 
        		//this.write_user_wifi_records(user, file_name, user.getUserID(), file_index); 
    			this.write_Wifi_stability_coffecient(user, file_name, user.getUserID(), file_index);
    			//this.write_encounteredAP_list(user, user.getUserID(), file_index);
    		
    			
    		}


    	}
	}

	
	public void write_user_wifi_records(User user, String file_name, int user_id, int file_index) {
		
	    try {
	    	System.out.println("output path:"+Parameters.OUTPUT_FOLDER+"wifi_scan_results"+file_index+".csv");
	    	BufferedWriter writer = new BufferedWriter(new FileWriter(Parameters.OUTPUT_FOLDER+"output_wifi_scan_results"+file_index+".csv"));
			CSVPrinter csv_printer = new CSVPrinter(writer, CSVFormat.EXCEL);
						
			for(int i=0; i<user.get_user_wifi_records().size(); i++){
				WiFiData wifi_data=user.get_user_wifi_records().get(i);
				csv_printer.print(wifi_data.get_timestamp()+"	"+wifi_data.get_time_str()+"	"+wifi_data.get_number_of_scanned_WiFis());
				csv_printer.println();
			}
			
			csv_printer.flush();
			csv_printer.close();
			writer.close();
		} catch (IOException e) {
			// TODO Auto-generated catch block
			e.printStackTrace();
		}

	}
	
	public void write_Wifi_stability_coffecient(User user, String file_name, int user_id, int file_index) {
	    try {
	    	System.out.println("output path:"+Parameters.OUTPUT_FOLDER+"Wifi_stability_coefficient"+file_index+".csv");
	    	BufferedWriter writer = new BufferedWriter(new FileWriter(Parameters.OUTPUT_FOLDER+"output_Wifi_stability_coefficient"+file_index+".csv"));
			CSVPrinter csv_printer = new CSVPrinter(writer, CSVFormat.EXCEL);
			JaccardSimilarityCoefficient stability_coffecient_estimator= new JaccardSimilarityCoefficient();
						
			for(int i=0; i<user.get_user_wifi_records().size()-1; i++){
			
				WiFiData wifi_data_A=user.get_user_wifi_records().get(i);
				WiFiData wifi_data_B=user.get_user_wifi_records().get(i+1);
				double stability_coffecient=stability_coffecient_estimator.compute_Jaccard_similarity_coefficient(wifi_data_A, wifi_data_B);
				
				csv_printer.print(wifi_data_B.get_timestamp()+"	"+WiFiParameters.format_fullDateFormatter.format(wifi_data_B.get_timestamp())+"	"+stability_coffecient);
				csv_printer.println();
			}
			
			csv_printer.flush();
			csv_printer.close();
			writer.close();
		} catch (IOException e) {
			// TODO Auto-generated catch block
			e.printStackTrace();
		}
	}
	
	
	public void write_encounteredAP_list(User user, int user_id, int file_index){
		
	    try {
	    	System.out.println(user.get_enounteredAP_list().size());
	    	System.out.println("output path:"+Parameters.OUTPUT_FOLDER+"encountered_aps"+file_index+".csv");
	    	BufferedWriter writer = new BufferedWriter(new FileWriter(Parameters.OUTPUT_FOLDER+"output_encountered_aps"+file_index+".csv"));
			CSVPrinter csv_printer = new CSVPrinter(writer, CSVFormat.EXCEL);		
			
			LinkedList<EncounteredAP> sorted_encounteredAP_list=user.get_sorted_encounteredAP_list_by_seq_number();
			
			/*
			for(String encountered_ap_bssid: user.get_enounteredAP_list().keySet()){
				EncounteredAP  encountered_ap =user.get_enounteredAP_list().get(encountered_ap_bssid);
			
				if(encountered_ap==null){
					System.out.println("null");
				}
				//System.out.println("seq no:"+encountered_ap.get_ecountered_seqence_number());
				//System.out.println("encountered_AP: "+encountered_ap.get_encounteredAP_bssid());
				for(long timestamp: encountered_ap.get_encounters().keySet()){
					csv_printer.print(encountered_ap.get_ecountered_seqence_number()+"	"+encountered_ap.get_encounteredAP_bssid()+"	"+timestamp+"	"+encountered_ap.get_encounters().get(timestamp));
					csv_printer.println();
				}

			}
			*/
			for(int i=0; i<sorted_encounteredAP_list.size(); i++){
				EncounteredAP  encountered_ap =(EncounteredAP) sorted_encounteredAP_list.get(i);
			
				if(encountered_ap==null){
					System.out.println("null");
				}
				//System.out.println("seq no:"+encountered_ap.get_ecountered_seqence_number());
				//System.out.println("encountered_AP: "+encountered_ap.get_encounteredAP_bssid());
				for(long timestamp: encountered_ap.get_encounters().keySet()){
					csv_printer.print(encountered_ap.get_ecountered_seqence_number()+"	"+encountered_ap.get_encounteredAP_bssid()+"	"+timestamp+"	"+WiFiParameters.format_fullDateFormatter.format(timestamp)+"	"+encountered_ap.get_encounters().get(timestamp));
					csv_printer.println();
				}

			}
			
			csv_printer.flush();
			csv_printer.close();
			writer.close();
		} catch (IOException e) {
			// TODO Auto-generated catch block
			e.printStackTrace();
		}
		
	}
}

